Dual Smoothing and Level Set Techniques for Variational Matrix Decomposition

We focus on the robust principal component analysis (RPCA) problem, and review a range of old and new convex formulations for the problem and its variants. We then review dual smoothing and level set techniques in convex optimization, present several novel theoretical results, and apply the techniques on the RPCA problem. In the final sections, we show a range of numerical experiments for simulated and real-world problems.

==> figures/convertToEps.sh <==
#!/usr/bin/env bash

# Stephen Becker, 3/29/15
# Converts PDF files to EPS files

# Usage:  ./convertToEps.sh  [list of files]

# were [list of files] might be something like *.pdf

for file
do
    pdftops -eps $file
done


==> figures/convertToGray.sh <==
#!/usr/bin/env bash

# Stephen Becker, 3/29/15
# Converts PDF files to grayscale PDF files
# Based on: http://stackoverflow.com/a/22796608/269192

# Usage:  ./convertToGray.sh  [list of files]

# where [list of files] might be something like *.pdf

for file
do
    OUT=${file%.pdf}_bw.pdf
    gs -sDEVICE=pdfwrite -dProcessColorModel=/DeviceGray \
        -dColorConversionStrategy=/Gray -dPDFUseOldCMS=false -o ${OUT} -f ${file}
done

